A numerical damped oscillator approach to constrained Schr\"{o}dinger equations

This article explains and illustrates the use of a set of coupled dynamical equations, second order in a fictitious time, which converges to solutions of stationary Schr\"{o}dinger equations with additional constraints. We include three qualitative different numerical examples: the radial Schr\"{o}dinger equation for the hydrogen atom; the two-dimensional harmonic oscillator with degenerate excited states; and finally a non-linear Schr\"{o}dinger equation for rotating states. The presented method is intuitive, with analogies in classical mechanics for damped oscillators, and easy to implement, either in own coding, or with software for dynamical systems. Hence, we find it suitable to introduce it in a continuation course in quantum mechanics or generally in applied mathematics courses which contain computational parts.

==> anc/DFPM_1D_HO.m <==
% 
% DFPM_1D_HO.m % Supplemental material to M. \"{O}gren and M. Gulliksson, Eur. J. Phys. 41 (2020) 065406.
% 1D Harmonic oscillator, corresponding to \omega=\hbar=m=1.  
%
clear all; close all
tic;
%
% Number of orthonormalized wavefunctions to calculate.
max_nof_wf = 10; % 1,2,3,4, ...
%
% Damping parameters for DFPM, and for all constraints.
eta = 2; k = 2; 
%
% Numerical tolerance and maximum number of iterations for the DFPM iteration.
tol = 1e-13; itermax = 1e6; 
%
% Time step of the fictious time.
dtau = 0.05; 
%
% Spatial discretization.
x_min = -8; x_max = -x_min; nof_x = 1e2; 
x = linspace(x_min, x_max, nof_x); dx = x(2) - x(1); 
%
% Harmonic oscillator potential.
V = 0.5*x.^2;
%
% Setting up the matrix H, the discrete representation of the Hamiltonian operator \hat{H}.
H=1./dx^2*(spdiags([-0.5*ones(nof_x,1) ones(nof_x,1)+dx^2*V' -0.5*ones(nof_x,1)], ...
    -1:1, nof_x, nof_x) );
%
% Random initial condition for the wavefunction.
u_ini = -0.5+rand(length(x),1);
%
% Define matrices to store the converged energies and wavefunctions.
Energy_convergence_matrix = []; wf_matrix=[]; 
%
% \int( \bar{u}*v )dx, scalarproduct function called for at multipel places.
dotProd = @(u, v, x) sum(conj(u).*v)*dx;  
%
%   Loop over the different eigenfunctions.
for wf_index=1:max_nof_wf
    %
    % Normalization of the initial wavefunction and initialization of v=du/dt.
    u = u_ini/sqrt(dotProd(u_ini,u_ini,x)); v = zeros(nof_x,1); 
    %
    % Define a Lagrange multiplicator vector.
    mu = zeros(wf_index,1) ; 
    %
    %  Converence criteria.
    rhs=-H*u - [wf_matrix -u]*mu - eta*v;
    convcond = sqrt(dotProd(rhs,rhs,x));
    %
    % Iteration counter for iterative solution.
    iter = 1;
    while convcond > tol && iter < itermax  
        %
        % Define a vector for the constraints.
        G = []; 
        for j=1:(wf_index-1)
            %
            % Orthogonality constraints of Eq. (19) or Eq. (A1).
            G = [G; dotProd( u, wf_matrix(:,j), x)]; 
        end % j
        %
        % \int( |u|^2 )dx.
        N = dotProd(u, u, x);
        %
        % Normalization constraint of Eq. (14) or Eq. (A1).
        G = [G; 1-N];    
        %
        % \int( \bar{u}\hat{H}u )dx.
        E = dotProd(u, H*u, x); 
        %
        % \int( |\dot{u}|^2 )dx.
        vbarv = dotProd(v, v, x);     
        %
        % Explicit formula for only normalization.
        if wf_index==1  
            %
            % Lagrange multiplicator for only normalization constraint, Eq. (18).
            mu = ( E + k*(1-N)/2 - vbarv )/N; 
        %
        % Explicit formulae for the first excited state.
        elseif wf_index==2       
            %
            % \int( u_0*\hat{H}\bar{u} )dx.
            u0Hubar = dotProd(conj(wf_matrix(:,1)), H*conj(u), x); 
            %
            % \int( \bar{u}*u_0 )dx % Orthogonality constraints of Eq. (19).
            G_0 = dotProd(u, wf_matrix(:,1), x);
            %
            % Normalization constraint of Eq. (14).
            G_1 = 1 - N;
            %
            % Vector in RHS of Eq. (23).  
            y_1 = k*G_0 - u0Hubar; y_2 = E - vbarv + k*G_1/2;   
            %
            % \mu_0 from Eq. (24).
            mu(1) = ( (1-G_1)*y_1 + G_0*y_2)/( (1-G_1) - G_0*real(G_0) );
            %
            % \mu_1 from Eq. (24).
            mu(2) = ( y_2 + real(G_0)*y_1)/( (1-G_1) - G_0*real(G_0) );
        %
        % Works for any wf_index = 1, 2, 3, 4, ... .
        else 
            %
            % Matrix in the LHS of Eq. (A6).
            M = [ eye(wf_index-1) -G(1:wf_index-1); -real(G(1:wf_index-1).') 1-G(wf_index) ]; 
            %
            % Vector in the RHS of Eq. (A6).
            y = [ k*G(1:wf_index-1) - dotProd( conj(wf_matrix), repmat(H*conj(u),1 , wf_index-1 ), x).'; 
            k*G(wf_index)/2 + E - vbarv ]; 
            %
            % Numerical \mu-vector, see Eq. (A6).
            mu = M\y; 
        end 
        %v_old = v; % For standard Euler.
        % Right Hand Side of (general case) Eq. (9).
        RHS = -H*u - [wf_matrix -u]*mu - eta*v;
        %
        %  Symplectic Euler algorithms. There are two versions.
        %  Running both of them gives the famous Stormler-Verlet algorithm.
        v = v + dtau*RHS; % first
        u = u + dtau*v; % first
        %u = u + dtau*v; % second
        %v = v + dtau*(-H*u - [wf_matrix -u]*mu - eta*v); % second
        %u = u + dtau*v_old; % For standard Euler.
        %
        % Store the current value of the energy.
        Energy_convergence_matrix(iter, wf_index) = mu(wf_index); 
        %
        % Convergence criteria. In this case the norm of the DFPM Eq. (12).
        convcond = sqrt(dotProd(RHS,RHS,x)); 
        %
        % Store the current value of the norm of the DFPM Eq. (12).
        DFPM_convergence_matrix(iter, wf_index) = convcond;
        %
        % Update counter.
        iter = iter + 1; 
    end % while  
    iter_record(wf_index) = iter - 1;
    %
    % Store the converged wavefunction in a matrix.
    wf_matrix(:, wf_index) = u; 
end % wf_index

iter_record % Show the number of iterations for convergence.
%
% Define analytic energies. 
E_analytic = [0:max_nof_wf-1]+0.5; 
%
% Linewidth and fontsize for the plots below.
lw = 2; fs = 18;
% 
figure; hold on
plot(x, wf_matrix + E_analytic,'linewidth',lw); plot(x, V, 'k--','linewidth',lw);
xlim([x_min x_max]); ylim([0 E_analytic(max_nof_wf)+1]); set(gca,'fontsize',fs); 
ylabel('E','fontsize',fs); xlabel('x','fontsize',fs); box on
for n=0:max_nof_wf-1
    wf_analytic(n+1,:) = 1/sqrt(2^n*factorial(n))* (1/(pi))^(1/4)*hermiteH(n,x).* exp(-x.^2/2);	% MATLAB code. 
    % wf_analytic(n+1,:) = 1/sqrt(2^n*factorial(n))* (1/(pi))^(1/4)*
    % hermitepoly(n,x).* exp(-x.^2/2);	% OCTAVE code. The miscellaneous OCTAVE package must be installed.
    %
    % The prefactors of the analytic solutions compensate for the different phases given by the random initial condition.
    plot(x, sign(wf_matrix(1,n+1))*sign(wf_analytic(n+1,1))*wf_analytic(n+1,:) + (n+1/2),'o') 
end % n
title('Eigenfunctions','fontsize',fs); 
%
% For not plotting out the zeros below. 
Energy_convergence_matrix( find(Energy_convergence_matrix==0) ) = NaN; 
%
figure 
semilogy( abs( Energy_convergence_matrix - E_analytic ),'linewidth',lw )
xlabel('Iterations','interpreter','latex','fontsize',fs); ylabel('$E_n-(n-1/2)$','interpreter','latex','fontsize',fs); 
set(gca,'fontsize',fs); grid
title('Convergence of energies','fontsize',fs); 
%
figure 
semilogy( DFPM_convergence_matrix,'linewidth',lw )
xlabel('Iterations','interpreter','latex','fontsize',fs); ylabel('$||\ddot{u}||$','interpreter','latex','fontsize',fs); 
set(gca,'fontsize',fs); grid
title('Convergence of the dynamical system','fontsize',fs); 
%
toc


==> anc/DFPM_1D_NLSE.m <==
% 
% DFPM_1D_NLSE.m % Supplemental material to M. \"{O}gren and M. Gulliksson, Eur. J. Phys. 41 (2020) 065406.
% 1D Non-linear Schr\"{o}dingerequation, corresponding to \hbar=1, 2*M=1, for a ring (periodic BC) with radius R=1.  
%
clear all; close all
tic;
%
% Parameter for quadratic- (GPE) respectively quartic- (KSE) nonlinearity .
gamma = 7.5; kappa = 0*3; 
%
% Damping parameters for DFPM and for the two constraints.
eta = 2; kvec = 1*[1;1]; 
%
% Define the vector with different \ell values to loop over.
ell_vector = 1e-4: 0.05: 0.99; nof_ell = length(ell_vector);
%
% Numerical tolerance and maximum number of iterations for the DFPM iteration.
tol = 1e-6; itermax = 1e4;
%
% Spatial discretization.
nof_x = 200; dx = (2*pi)/nof_x; x = (-pi:dx:(pi - dx))';
%
% Fictitious time step.
dtau = 0.95*dx; 
%
% A function that returns the inner product of square integrable functions u and v.
dotProd = @(dx, u, v) sum(conj(u).*v)*dx; 
%
% Initial wavefunction and initial v=du/dt for ell_index = 1. It keeps the last u, v as initial conditions if ell_index > 1.
u = ( 1 + 0.01*exp(1i*x) )/sqrt(2*pi); v = zeros(nof_x,1);
%
% Loop over ell_0 values.
for ell_index = 1:nof_ell
    %
    % Present ell_0 value.
    ell_0 = ell_vector(ell_index) 
    %
    % Iteration counter for iterative solution.
    convcond = Inf; iter = 1;
    while convcond > tol && iter < itermax  
        %
        % Functional derivative of Eq. (33), i.e. \hat{H}u = \delta E /
        % \delta \bar{u}, see below Eq. (B10).
        Hq = -derivative(dx, derivative(dx, u,-1),1) + 2*pi*gamma*abs(u).^2.*u + kappa*pi^2*abs(u).^4.*u; 
        %
        % Defining the constraint functions of Eq. (34).
        G(:,1) = 1 - dotProd(dx, u, u); G(:,2) = ell_0  - dotProd(dx, u, -1i*derivative(dx, u,0) ); 
        %
        % Define quantities needed for the Lagrange multiplicators.
        N = real(dotProd(dx, u, u));
        ell = real(dotProd(dx, -1i*derivative(dx, u, 0), u)); 
        E_kin = real( dotProd(dx, u, -derivative(dx, derivative(dx, u, -1), 1)) ); %  <u,L^2q> % = E_kin, Kinetic energy.
        %
        % Matrix M in the LHS, and vector b in the RHS of Eq. (B10).
        M = [N ell ; ell E_kin];    
        b_1 = real( kvec(1)*G(1)/2 + dotProd(dx, u, Hq) - dotProd(dx, v, v) ); % Eq. (B10). Only the real part is relevant since the two Lagrange multiplicators here are real.
        b_2 = real( kvec(2)*G(2)/2 - 1i*dotProd(dx, conj( derivative(dx, u, 0)), conj(Hq)) + 1i*dotProd(dx, v, derivative(dx, v, 0)) ); % Eq. (B10).
        %
        % Solve for the Lagrange parameters numerically.
        % mu = M\[b_1; b_2];  
        %
        % Analytic formula (Cramer's rule).
        mu = ( 1/(N*E_kin-ell^2)*[ b_1*E_kin - b_2*ell ; b_2*N - b_1*ell] );  
        %
        % Right Hand Side of (general case) Eq. (9), see Eq. (35).
        RHS = -Hq - [-u 1i*derivative(dx, u,0)]*mu - eta*v;
        %
        %  Symplectic Euler
        v = v + dtau*RHS;
        u = u + dtau*v;
        %
        % Calculate the distance from a solution:
        convcond = sqrt( dotProd(dx, RHS, RHS) ); 
        DFPM_convergence_matrix(iter, ell_index) = convcond;
        %
        % Save values of the constraints.
        G_1_convergence_matrix(iter, ell_index) = abs(G(:,1));
        G_2_convergence_matrix(iter, ell_index) = abs(G(:,2));
        %
        % Update counter.
        iter = iter + 1; 
    end % while
    %    
    % Shift the minimum in the densities to theta = 0.
    [~, I1] = min(abs(u).^2); I2 = nof_x/2 + 1; shift = I2 - I1; u = circshift(u, shift);
    %
    % Save converged wavefunctions.
    u_sol(:, ell_index) = u;
    %
    % Save converged total energy according to Eq. (33).
    E_sol(ell_index) = E_kin + real( dotProd(dx, u, pi*gamma*abs(u).^2.*u + kappa*pi^2/3*abs(u).^4.*u) );
    %
    % Save converged Lagrange multiplicators.
    chmPotsol(ell_index) = mu(1); angVelsol(ell_index) = mu(2);
    %
end % ell_index
%
% Fontsize, linewidth, and markersize, for the plots.
fs = 20; lw = 2; ms = 10; % Fontsize, linewidth, and markersize, for the plots.
%
% Plot figures.
figure
subplot(2,1,1); plot(x,abs(u_sol).^2,'linewidth',lw); xlim([-pi pi]) % Density.
set(gca,'fontsize',fs,'XTickLabel',{}); ylabel('|u|^2','fontsize',fs); box on
title('Density and phase of the wavefunctions','fontsize',fs) 
%
subplot(2,1,2); plot(x,angle(u_sol),'linewidth',lw); axis([-pi pi -pi pi]) % Phase.
xlabel('x','fontsize',fs); ylabel('phase(u)','fontsize',fs); box on
set(gca,'fontsize',fs,'xtick',[-pi 0 pi],'XTickLabel',{'-\pi','0','\pi'},'Ytick',[-pi 0 pi],'YTickLabel',{'-\pi','0','\pi'})
%
figure; 
for ell_index=1:nof_ell 
    semilogy(DFPM_convergence_matrix(:, ell_index),'linewidth',lw), hold on; % Convergence.
end % ell_index
grid on; xlabel('Iterations'); ylabel('$||\ddot{u}||$','interpreter','latex','fontsize',fs); box on 
title('Convergence.','fontsize',fs) 
%
figure; 
for ell_index=1:nof_ell 
    subplot(2,1,1); semilogy(G_1_convergence_matrix(:, ell_index),'linewidth',lw), hold on; % Convergence of G_1.
    subplot(2,1,2); semilogy(G_2_convergence_matrix(:, ell_index),'linewidth',lw), hold on; % Convergence of G_2.
end % ell_index
grid on; xlabel('Iterations'); ylabel('$|G_{2}|$','interpreter','latex','fontsize',fs); box on 
subplot(2,1,1); ylabel('$|G_{1}|$','interpreter','latex','fontsize',fs); box on 
title('Convergence of constraints.','fontsize',fs) 
%
figure; hold on
plot(ell_vector, E_sol,'b.-','MarkerSize',ms), grid on 
plot(0, gamma/2,'ro'); plot(1, gamma/2+1,'ro') % GPE reference values for plane-waves solutions.
%plot(0, kappa/12,'ro'); plot(1, kappa/12+1,'ro') % KSE reference values for plane-waves solutions.
ylabel('$E$','Interpreter','latex','fontsize',fs); xlabel('$\ell$','Interpreter','latex','fontsize',fs); box on 
title('Yrast curve','fontsize',fs) 
%
figure
subplot(2,1,1); plot(ell_vector,chmPotsol,'b.-','MarkerSize',ms) % The chemical potential \mu is one of the Lagrange multiplicators.
ylabel('\mu','fontsize',fs); box on
title('Lagrange multiplicators','fontsize',fs) 
%
subplot(2,1,2); plot(ell_vector,angVelsol,'r.-','MarkerSize',ms) % The angular velocity \Omega is one of the Lagrange multiplicators.
xlabel('$\ell$','Interpreter','latex','fontsize',fs); ylabel('\Omega','fontsize',fs); box on
toc
%
% Calculating first order derivatives.
% For OCTAVE, copy the following function in a file called "derivative.m" and place it in the same folder as this file (DFPM_1D_NLSE.m).
% For MATLAB, leave this function here.
function [ dq ] = derivative(h, u, BCF)
    if BCF == -1 % Backward.
        dq = (circshift(u, -1) - circshift(u, 0))/(h);
    elseif BCF == 0 % Central.
        dq = (circshift(u, -1) - circshift(u, 1))/(2*h);
    elseif BCF == 1 % Forward.
        dq = (circshift(u, 0) - circshift(u, 1))/(h);
    end
end
%



